Prospective Importance-based Cognitive Pilot Design for Semantic Sensing in ISAC Systems

Semantic sensing enables integrated sensing and communication (ISAC) systems to acquire environmental information relevant to downstream tasks. However, existing pilot design methods either rely on static pilot configurations or learn end-to-end pilot selection policies, without explicitly evaluating the semantic contribution of candidate pilot locations. In this work, we propose a cognitive semantic sensing framework for human activity recognition in orthogonal frequency division multiplexing (OFDM)-ISAC systems. Rather than directly learning a high-dimensional mapping from observations to pilot locations, we introduce a semantic importance weight (SIW) to measure the semantic contribution of each candidate pilot location. Leveraging the information bottleneck (IB) principle and the mutual information-minimum mean-square error (I-MMSE) relationship, SIW assigns high values to future time-frequency (TF) channel coefficients that are both difficult to infer from the preceding observations and valuable for downstream inference. To efficiently obtain the SIW, we further develop a conditional diffusion model that predicts the corresponding uncertainty through denoising covariance estimation. Experiments on a real-world Wi-Fi sensing dataset show that the proposed method consistently outperforms baselines across different signal-to-noise ratios (SNRs) and pilot budgets.

==> figs/model_linearT.py <==
# /home/gshang/.AAAHAR/Diffusion/model.py
import math
import torch
import torch.nn as nn
import torch.nn.functional as F

# =====================================================================
# 核心组件 1：Valid-Only Normalization (有效物理场范围约束)
# =====================================================================
def valid_only_normalization(cond, mask, eps=1e-6):
    """
    仅对 Mask=1 的导频区域进行均值和方差统计，防止 98.7% 的 0 元素导致严重均值漂移。
    输入输出形状皆为 [Batch, 1, H, W]
    """
    # 统计有效导频数量 (避免除零错误)
    sum_mask = mask.sum(dim=(2, 3), keepdim=True)
    sum_mask = torch.clamp(sum_mask, min=1.0)
    
    # 仅计算 Mask 内的均值
    mean = (cond * mask).sum(dim=(2, 3), keepdim=True) / sum_mask
    
    # 仅计算 Mask 内的方差
    var = (((cond - mean) * mask) ** 2).sum(dim=(2, 3), keepdim=True) / sum_mask
    std = torch.sqrt(var + eps)
    
    # 标准化并用 Mask 重新过滤，确保空白区域绝对为 0
    cond_norm = ((cond - mean) / std) * mask
    return cond_norm












# =====================================================================
# 基础组件：局部卷积层 (Partial Convolution)
# =====================================================================
class PartialConv2d(nn.Module):
    def __init__(self, in_channels, out_channels, kernel_size, stride=1, padding=0):
        super().__init__()
        # 1. 处理真实信号的卷积 (不要 bias，因为我们在后面手动加)
        self.conv = nn.Conv2d(in_channels, out_channels, kernel_size, stride=stride, padding=padding, bias=False)
        self.bias = nn.Parameter(torch.zeros(out_channels))
        
        # 2. 处理 Mask 的卷积，用于计算感受野内有效像素的数量
        self.mask_conv = nn.Conv2d(in_channels, out_channels, kernel_size, stride=stride, padding=padding, bias=False)
        
        # 将 mask_conv 的权重固定为 1，并且不需要计算梯度
        nn.init.constant_(self.mask_conv.weight, 1.0)
        for param in self.mask_conv.parameters():
            param.requires_grad = False

    def forward(self, x, mask):
        # 如果 mask 是 1 个通道，但特征图 x 变成了多通道，把 mask 扩充到对应的通道数
        if mask.shape[1] == 1 and x.shape[1] > 1:
            mask = mask.expand(-1, x.shape[1], -1, -1)

        # --------- 核心逻辑 ---------
        # 1. 强制让 mask 外的元素变为 0 (只处理已知区域)
        x_masked = x * mask
        out = self.conv(x_masked)

        # 2. 计算当前滑窗内有多少个有效像素 (mask_sum)
        with torch.no_grad():
            mask_sum = self.mask_conv(mask)
            mask_sum = torch.clamp(mask_sum, min=1e-8) # 防除零

        # 3. 信号校正放大：有效像素越少，说明被0稀释得越严重，需要放大的倍数就越大
        win_size = self.conv.kernel_size[0] * self.conv.kernel_size[1] * x.shape[1]
        out = out * (win_size / mask_sum) + self.bias.view(1, -1, 1, 1)

        # 4. 更新下一层的 Mask (只要滑窗内有1个有效点，输出的这个位置就算有效)
        new_mask = torch.clamp(mask_sum, 0, 1)
        
        # 最终用新 mask 再过滤一次，保证完全无效的区域严格为 0
        return out * new_mask, new_mask

# =====================================================================
# 改造后的条件编码器 (P-Conv Condition Encoder)
# =====================================================================
class ConditionEncoder(nn.Module):
    def __init__(self):
        super().__init__()
        # 【严禁使用 BatchNorm/GroupNorm】 
        # 注意：现在的输入 in_channels 变成了 1，因为不再 cat mask
        
        # --- 编码器块 1 (输出 64x64) ---
        self.enc1_1 = PartialConv2d(1, 8, kernel_size=3, padding=1)
        self.enc1_2 = PartialConv2d(8, 8, kernel_size=3, padding=1)
        
        # --- 下采样块 1 (输出 32x32) ---
        self.down1_1 = PartialConv2d(8, 16, kernel_size=4, stride=2, padding=1)
        self.down1_2 = PartialConv2d(16, 16, kernel_size=3, padding=1)
        
        # --- 下采样块 2 (输出 16x16) ---
        self.down2_1 = PartialConv2d(16, 32, kernel_size=4, stride=2, padding=1)
        self.down2_2 = PartialConv2d(32, 32, kernel_size=3, padding=1)

    def forward(self, mask, cond_norm):
        # 初始状态下：x 仅为归一化后的有效数值，m 为 0/1 掩码
        x, m = cond_norm, mask 

        # --- 第一层级计算 ---
        x, m = self.enc1_1(x, m)
        x = F.silu(x)
        x, m = self.enc1_2(x, m)
        f1 = F.silu(x)

        # --- 第二层级计算 (下采样) ---
        x, m = self.down1_1(f1, m)
        x = F.silu(x)
        x, m = self.down1_2(x, m)
        f2 = F.silu(x)

        # --- 第三层级计算 (下采样) ---
        x, m = self.down2_1(f2, m)
        x = F.silu(x)
        x, m = self.down2_2(x, m)
        f3 = F.silu(x)

        return f1, f2, f3
    













    
# =====================================================================
# 核心组件 3：空间自适应调制层 (Spatial FiLM Injection)
# =====================================================================
class SpatialModulation(nn.Module):
    def __init__(self, in_channels, cond_channels):
        super().__init__()
        # 主干道特征执行 GroupNorm (关闭自带的仿射参数)
        self.norm = nn.GroupNorm(num_groups=8, num_channels=in_channels, affine=False)
        # 用 1x1 卷积将导频特征映射为 Scale (gamma) 和 Shift (beta)
        self.proj = nn.Conv2d(cond_channels, in_channels * 2, kernel_size=1)
        
    def forward(self, x, cond_feat):
        x_norm = self.norm(x)
        params = self.proj(cond_feat)
        gamma, beta = params.chunk(2, dim=1) # 切割成两半
        # 仿射变换: x' = (1 + gamma) * Norm(x) + beta
        return x_norm * (1 + gamma) + beta

# =====================================================================
# 主 U-Net 基础构件 (带调制的残差块)
# =====================================================================
class ModulatedResBlock(nn.Module):
    def __init__(self, in_ch, out_ch, time_emb_dim, cond_ch):
        super().__init__()
        self.time_mlp = nn.Sequential(
            nn.SiLU(),
            nn.Linear(time_emb_dim, out_ch)
        )
        
        self.mod1 = SpatialModulation(in_ch, cond_ch)
        self.conv1 = nn.Conv2d(in_ch, out_ch, 3, padding=1)
        
        self.mod2 = SpatialModulation(out_ch, cond_ch)
        self.conv2 = nn.Conv2d(out_ch, out_ch, 3, padding=1)
        self.norm2 = nn.GroupNorm(num_groups=8, num_channels=out_ch)
        self.res_conv = nn.Conv2d(in_ch, out_ch, 1) if in_ch != out_ch else nn.Identity()

    def forward(self, x, t_emb, cond_feat):
        # 1. 调制 -> 激活 -> 卷积
        h = self.mod1(x, cond_feat)
        #h = F.silu(h)
        h = self.conv1(h)
        
        # 2. 注入时间嵌入
        h = h + self.time_mlp(t_emb)[..., None, None]
        
        # 3. 再次调制 -> 激活 -> 卷积
        #h = self.mod2(h, cond_feat)#
        h = self.norm2(h) # 先归一化再激活，避免调制参数过大导致数值爆炸
        h = F.silu(h)
        h = self.conv2(h)
        
        return h + self.res_conv(x)




    
# 时间嵌入基类
class SinusoidalPositionEmbeddings(nn.Module):
    def __init__(self, dim):
        super().__init__()
        self.dim = dim

    def forward(self, time):
        device = time.device
        half_dim = self.dim // 2
        embeddings = math.log(10000) / (half_dim - 1)
        embeddings = torch.exp(torch.arange(half_dim, device=device) * -embeddings)
        embeddings = time[:, None] * embeddings[None, :]
        embeddings = torch.cat((embeddings.sin(), embeddings.cos()), dim=-1)
        return embeddings












class SelfAttention2d(nn.Module):
    def __init__(self, channels, heads=4):
        super().__init__()
        self.channels = channels
        self.heads = heads
        self.head_dim = channels // heads
        
        # 归一化层
        self.norm = nn.GroupNorm(num_groups=8, num_channels=channels)
        
        # Q, K, V 投影 (使用 1x1 卷积代替 Linear，更适合图像特征图)
        self.qkv = nn.Conv2d(channels, channels * 3, kernel_size=1, bias=False)
        
        # 输出投影
        self.proj = nn.Conv2d(channels, channels, kernel_size=1)

    def forward(self, x):
        B, C, H, W = x.shape
        
        # 1. 归一化
        h = self.norm(x)
        
        # 2. 计算 Q, K, V
        # 形状变换: [B, C*3, H, W] -> [B, 3, heads, head_dim, H*W]
        qkv = self.qkv(h).view(B, 3, self.heads, self.head_dim, H * W)
        q, k, v = qkv[:, 0], qkv[:, 1], qkv[:, 2] # 取出 q, k, v，每个形状为 [B, heads, head_dim, N]
        
        # 3. 计算注意力分数 (Attention Scores)
        # q.transpose: [B, heads, N, head_dim]
        # k: [B, heads, head_dim, N]
        # attn: [B, heads, N, N]
        attn = (q.transpose(-2, -1) @ k) * (1.0 / math.sqrt(self.head_dim))
        attn = F.softmax(attn, dim=-1)
        
        # 4. 注意力加权与输出
        # v: [B, heads, head_dim, N]
        # v @ attn.transpose: [B, heads, head_dim, N]
        out = (v @ attn.transpose(-2, -1)).view(B, C, H, W)
        
        # 5. 投影并加上残差连接
        return x + self.proj(out)
    




# =====================================================================
# 最终整合：Modulated Conditional U-Net
# =====================================================================
class ConditionalUNet(nn.Module):
    def __init__(self, in_channels=1, out_channels=1, time_emb_dim=128):
        """
        注意：现在主 U-Net 的 in_channels 变为 1 (仅处理加噪的 X_t)
        """
        super().__init__()
        # 时间嵌入
        self.time_mlp = nn.Sequential(
            SinusoidalPositionEmbeddings(time_emb_dim),
            nn.Linear(time_emb_dim, time_emb_dim),
            nn.SiLU()
        )
        
        # 条件编码器
        self.cond_encoder = ConditionEncoder()
        
        # 主干输入层
        self.init_conv = nn.Conv2d(in_channels, 8, kernel_size=3, padding=1)
        self.pool = nn.MaxPool2d(2)
        
        # --- 下采样网络 (Down) ---
        self.down1 = ModulatedResBlock(in_ch=8, out_ch=8, time_emb_dim=time_emb_dim, cond_ch=8)
        self.down2 = ModulatedResBlock(in_ch=8, out_ch=16, time_emb_dim=time_emb_dim, cond_ch=16)
        self.down3 = ModulatedResBlock(in_ch=16, out_ch=32, time_emb_dim=time_emb_dim, cond_ch=32)


        # --- 【新增】瓶颈层 (Bottleneck) ---
        # 经过三次下采样，分辨率变为 16x16，通道数为 256
        #self.mid_attn = SelfAttention2d(channels=64, heads=4)
                                        


        # --- 上采样网络 (Up) ---
        self.upsample = nn.Upsample(scale_factor=2, mode='bilinear', align_corners=True)
        # 注意：拼接了 skip connection 后，输入通道是 in_ch + skip_ch
        self.up1 = ModulatedResBlock(in_ch=32 + 16, out_ch=16, time_emb_dim=time_emb_dim, cond_ch=16)
        self.up2 = ModulatedResBlock(in_ch=16 + 8,  out_ch=8,  time_emb_dim=time_emb_dim, cond_ch=8)
        
        self.final_conv = nn.Conv2d(8, out_channels, kernel_size=1)

    def forward(self, x_t, t, mask, cond):
        # 1. 物理层空间维度补齐: 50x56 -> 64x64
        # x_t = F.pad(x_t, (4, 4, 7, 7), mode='constant', value=0)
        # mask = F.pad(mask, (4, 4, 7, 7), mode='constant', value=0)
        # cond = F.pad(cond, (4, 4, 7, 7), mode='constant', value=0)
        
        # 2. 有效物理量标准化
        cond_norm = valid_only_normalization(cond, mask)
        
        # 3. 提取空间尺度对齐的条件特征图 (无 Norm 避免塌陷)
        cf1, cf2, cf3 = self.cond_encoder(mask, cond_norm)
        
        # 4. 主干网络计算
        t_emb = self.time_mlp(t)
        
        # [Down 阶段]
        h = self.init_conv(x_t)                # 64x64
        d1 = self.down1(h, t_emb, cf1)         # 64x64 (接受 cf1 调制)
        
        h = self.pool(d1)                      # 32x32
        d2 = self.down2(h, t_emb, cf2)         # 32x32 (接受 cf2 调制)
        
        h = self.pool(d2)                      # 16x16
        d3 = self.down3(h, t_emb, cf3)         # 16x16 (接受 cf3 调制)
        



        #d3 = self.mid_attn(d3) 不用attention 反而效果更好！！！！！！！！！！！！！！！！！！！！！！！！！！！！！！！！！！！！！！！！！！！！






        # [Up 阶段]
        h = self.upsample(d3)                  # 32x32
        h = torch.cat([h, d2], dim=1)          # 拼接 Skip Connection
        u1 = self.up1(h, t_emb, cf2)           # 32x32 (接受 cf2 调制)
        
        h = self.upsample(u1)                  # 64x64
        h = torch.cat([h, d1], dim=1)          # 拼接 Skip Connection
        u2 = self.up2(h, t_emb, cf1)           # 64x64 (接受 cf1 调制)
        
        out = self.final_conv(u2)
        
        # 5. 裁剪还原回原本的物理维度: 64x64 -> 50x56
        # out = out[:, :, 7:-7, 4:-4]
        return out


# =====================================================================
# 扩散过程包装器 (Diffusion Forward Wrapper)
# =====================================================================
class CSIDiffusion(nn.Module):
    def __init__(self, model, timesteps=20):
        super().__init__()
        self.model = model
        self.timesteps = timesteps
        
        # 线性 Noise Schedule
        beta = torch.linspace(1e-4, 30, timesteps)
        
        alpha_bar = 1/(1+beta) 
        
        self.register_buffer('beta', beta)
        self.register_buffer('alpha_bar', alpha_bar)

    def forward(self, x_0, mask, cond):
        """训练阶段: 加噪并计算重构损失"""
        t = torch.randint(0, self.timesteps, (x_0.shape[0],), device=x_0.device).long()
        noise = torch.randn_like(x_0)
        
        alpha_bar_t = self.alpha_bar[t].view(-1, 1, 1, 1)
        
        # 对干净的 X_0 进行加噪，得到 X_t
        x_t = torch.sqrt(alpha_bar_t) * x_0 + torch.sqrt(1 - alpha_bar_t) * noise




        x_t = x_t*(1-mask) + cond*mask # 强制保持导频位置不被加噪干扰（直接用条件值覆盖）
        # 模型基于加噪的 X_t 与 完美的导频 Cond，预测全图施加的 Noise
        pred_noise = self.model(x_t, t, mask, cond)
        # 使用 MSE Loss
        loss = F.mse_loss(pred_noise, noise)
        return loss
    


    @torch.no_grad()
    def sample(self, mask, cond, return_all=False):
        B = cond.shape[0]
        H, W = cond.shape[-2:]
        device = cond.device
        
        noise_T = torch.randn(B, 1, H, W, device=device)
        x_t = cond + noise_T * (1 - mask) 
        
        if return_all:
            intermediates = [x_t.cpu()]
            
        for t in reversed(range(self.timesteps)):
            t_tensor = torch.full((B,), t, device=device, dtype=torch.long)
            pred_noise = self.model(x_t, t_tensor, mask, cond)
            
            # 【核心适配】：动态反推当前步的离散转移概率 alpha_t 和 beta_step
            alpha_bar_t = self.alpha_bar[t]
            alpha_bar_prev = self.alpha_bar[t-1] if t > 0 else torch.tensor(1.0, device=device)
            alpha_t = alpha_bar_t / alpha_bar_prev
            beta_step = 1.0 - alpha_t
            
            # DDPM 更新公式
            coeff1 = 1 / torch.sqrt(alpha_t)
            coeff2 = beta_step / torch.sqrt(1 - alpha_bar_t)
            mean = coeff1 * (x_t - coeff2 * pred_noise)
            
            if t > 0:
                noise = torch.randn_like(x_t)
                sigma_ddpm = torch.sqrt(beta_step)
                x_t = mean + sigma_ddpm * noise
            else:
                x_t = mean
            
            x_t = x_t * (1 - mask) + cond 

            if return_all:
                intermediates.append(x_t.cpu())

        if return_all:
            return x_t, intermediates
        return x_t


    @torch.enable_grad()
    def get_covariance_matrix(self, x_t, t_val, mask, cond):
        """
        获取真实去噪器协方差矩阵。利用 Autograd 计算 Jacobian。
        注意: 为避免批量维度的交叉梯度，建议 batch_size = 1
        """
        assert x_t.shape[0] == 1, "计算精确协方差矩阵时，必须设置 batch_size=1"
        B, C, H, W = x_t.shape
        N = C * H * W
        device = x_t.device
        
        alpha_bar_t = self.alpha_bar[t_val]
        
        # 1. 包装一个纯函数：输入当前的带噪 x_t，输出预测的干净 x_0
        def compute_x0_hat(x_in):
            t_tensor = torch.full((B,), t_val, device=device, dtype=torch.long)
            # 模型预测噪声
            pred_noise = self.model(x_in, t_tensor, mask, cond)
            # 标准 DDPM 公式还原 x0
            x0_hat = (x_in - torch.sqrt(1 - alpha_bar_t) * pred_noise) / torch.sqrt(alpha_bar_t)
            return x0_hat

        # 2. 调用 PyTorch 原生 API 计算 Jacobian 
        # Jacobian 形状将会是: [B, C, H, W, B, C, H, W] 即 [1, 1, 50, 56, 1, 1, 50, 56]
        jac = torch.autograd.functional.jacobian(compute_x0_hat, x_t)
        
        # 3. 将高维张量展平为二维矩阵 [N, N] (即 2800 x 2800)
        jac = jac.view(N, N)
        
        # 4. 根据 Tweedie 定理，将 Jacobian 缩放为真实的 Covariance
        scale_factor = (1 - alpha_bar_t) / torch.sqrt(alpha_bar_t)
        cov_matrix = scale_factor * jac
        
        return cov_matrix


    @torch.no_grad()
    def sample_with_covariance(self, mask, cond, target_cov_t=None, return_all=False):
        B = cond.shape[0]
        H, W = cond.shape[-2:]
        device = cond.device
        
        noise_T = torch.randn(B, 1, H, W, device=device)
        x_t = cond + noise_T * (1 - mask) 
        
        if return_all:
            intermediates = [x_t.cpu()]
            
        extracted_cov = None
        
        for t in reversed(range(self.timesteps)):
            
            if target_cov_t is not None and t == target_cov_t and B == 1:
                x_t_req_grad = x_t.clone().detach().requires_grad_(True)
                extracted_cov = self.get_covariance_matrix(x_t_req_grad, t, mask, cond)
            
            t_tensor = torch.full((B,), t, device=device, dtype=torch.long)
            pred_noise = self.model(x_t, t_tensor, mask, cond)
            
            # 动态反推
            alpha_bar_t = self.alpha_bar[t]
            alpha_bar_prev = self.alpha_bar[t-1] if t > 0 else torch.tensor(1.0, device=device)
            alpha_t = alpha_bar_t / alpha_bar_prev
            beta_step = 1.0 - alpha_t
            
            # DDPM 更新公式
            coeff1 = 1 / torch.sqrt(alpha_t)
            coeff2 = beta_step / torch.sqrt(1 - alpha_bar_t)
            mean = coeff1 * (x_t - coeff2 * pred_noise)
            
            if t > 0:
                noise = torch.randn_like(x_t)
                sigma_ddpm = torch.sqrt(beta_step)
                x_t = mean + sigma_ddpm * noise
            else:
                x_t = mean
            
            x_t = x_t * (1 - mask) + cond

            if return_all:
                intermediates.append(x_t.cpu())

        result = (x_t, extracted_cov) if target_cov_t is not None else x_t
        if return_all:
            return result, intermediates
        return result


    @torch.no_grad() # Free Hunch 纯前向，完全不需要开启梯度！
    def sample_with_FHcovariance(self, mask, cond, target_cov_t_list=None, D_init=None, Gamma=None, return_all=False):
        """
        使用 Free Hunch 方法在线迭代计算并提取多个特定 t 时刻的协方差矩阵。
        Args:
            mask, cond: 输入条件
            target_cov_t_list: 想要提取协方差矩阵的时间步数组，例如 [80, 50, 20]
            D_init: 初始化对角阵 (如不提供默认用全1)
            return_all: 返回所有中间步骤
        Returns:
            x_t: 最终生成结果
            extracted_covs: 字典格式，键为 t，值为 2800x2800 的真实协方差矩阵
        """
        if target_cov_t_list is None:
            target_cov_t_list = []
            
        B = cond.shape[0]
        H, W = cond.shape[-2:]
        device = cond.device
        N = H * W  # 对于你的是 50x56 = 2800
        
        # 1. 初始化 Free Hunch 管理器
        if D_init is None:
            # 如果没有提供数据先验方差，假设归一化后方差为 1
            D_init = torch.ones(N, device=device) 
            
        fh_manager = FreeHunchManager(D_init,Gamma, device=device, max_rank=20)
        
        # 初始纯噪声
        noise_T = torch.randn(B, 1, H, W, device=device)
        x_t = cond + noise_T * (1 - mask) 
        alpha = 1 - self.beta
        alpha_bar = self.alpha_bar
        
        if return_all:
            intermediates = [x_t.cpu()]
            
        extracted_covs = {}  # 存放提取的矩阵结果
        
        # 用于保存上一步的状态，以计算轨迹的差分 (dx 和 dmu)
        x_prev = None
        mu_prev = None
        sigma_prev = None
        
        for t in reversed(range(self.timesteps)):
            
            t_tensor = torch.full((B,), t, device=device, dtype=torch.long)
            pred_noise = self.model(x_t, t_tensor, mask, cond)
            
            # 【核心适配】：动态反推
            alpha_bar_t = self.alpha_bar[t]
            alpha_bar_prev = self.alpha_bar[t-1] if t > 0 else torch.tensor(1.0, device=device)
            alpha_t = alpha_bar_t / alpha_bar_prev
            beta_step = 1.0 - alpha_t
            
            # 等效噪声映射：在新排期下，sigma_t 实际上等于 torch.sqrt(self.beta[t])
            sigma_t = torch.sqrt((1 - alpha_bar_t) / alpha_bar_t).item()
            mu_t = (x_t - torch.sqrt(1 - alpha_bar_t) * pred_noise) / torch.sqrt(alpha_bar_t)


# ==========================================================
            # --- 2. Free Hunch 核心更新逻辑 (包含解析分数传递) ---
            # ==========================================================
            if sigma_prev is not None:
               # 针对 T=20，物理噪声的绝对跨度是从 0.01 到 3.16。
                # 0.05 对应倒数极早的收尾阶段，放开此窗口能最大程度利用曲率。
                is_active_window = 0.5 <= sigma_t <= 3.0
                #is_active_window =1
                # (a) 拦截点：使用解析分数传递同步 mu_prev
                if is_active_window:
                    mu_prev_aligned = fh_manager.analytical_score_transport(
                        x_spatial=x_prev, 
                        mu_curr_spatial=mu_prev, 
                        sigma_curr=sigma_prev, 
                        sigma_next=sigma_t
                    )
                else:
                    mu_prev_aligned = mu_prev 

                # (b) 时间更新 (Time Update)
                fh_manager.time_update(sigma_curr=sigma_prev, sigma_next=sigma_t)
                
                # (c) 空间更新 (Space Update / BFGS)
                if is_active_window:
                    dx = x_t - x_prev           
                    dmu = mu_t - mu_prev_aligned 
                    fh_manager.space_update(dx, dmu, sigma_t)
                    
            # 记录当前状态给下一步用
            x_prev = x_t.clone()
            mu_prev = mu_t.clone()
            sigma_prev = sigma_t
            
            # ==========================================================
            # --- 3. 拦截点：提取多时刻的协方差矩阵 ---
            # ==========================================================
            if t in target_cov_t_list:
                # 极速获取当前的 2800x2800 矩阵，耗时不到 1 毫秒
                extracted_covs[t] = fh_manager.get_full_matrix().clone()
            
            
            # --- 4. 标准 DDPM 采样步进 (走向下一个 t) ---
            coeff1 = 1 / torch.sqrt(alpha_t)
            coeff2 = (1 - alpha_t) / torch.sqrt(1 - alpha_bar_t)
            mean = coeff1 * (x_t - coeff2 * pred_noise)
            
            if t > 0:
                noise = torch.randn_like(x_t)
                sigma_ddpm = torch.sqrt(beta_step)
                x_t = mean + sigma_ddpm * noise
            else:
                x_t = mean
            
            # 强制导频约束
            x_t = x_t * (1 - mask) + cond

            if return_all:
                intermediates.append(x_t.cpu())

        result = (x_t, extracted_covs) if len(target_cov_t_list) > 0 else x_t
        if return_all:
            return result, intermediates
        return result




    @torch.no_grad() # Free Hunch 纯前向，完全不需要开启梯度！极其快速！
    def sample_with_FH_mean_covariance(self, mask, cond, target_cov_t_list, D_init=None, Gamma=None, return_all=False):
        """
        使用 Free Hunch 方法在线迭代计算，并直接返回指定时间步(target_cov_t_list)的平均协方差矩阵。
        """
        if not target_cov_t_list:
            raise ValueError("target_cov_t_list 不能为空！")
            
        B = cond.shape[0]
        H, W = cond.shape[-2:]
        device = cond.device
        N = H * W  # 50x56 = 2800
        
        # 1. 容错初始化 D_init 和 Gamma (如果你外部没传，默认空间域单位矩阵)
        if D_init is None:
            D_init = torch.ones(N, device=device) 
        if Gamma is None:
            Gamma = torch.eye(N, device=device)
            
        fh_manager = FreeHunchManager(D_init, Gamma, device=device, max_rank=20)
        
        noise_T = torch.randn(B, 1, H, W, device=device)
        x_t = cond + noise_T * (1 - mask) 
        
        if return_all:
            intermediates = [x_t.cpu()]
            
        # 用于保存均值的累加器
        cov_sum = None
        cov_count = 0
        
        x_prev, mu_prev, sigma_prev = None, None, None
        
        for t in reversed(range(self.timesteps)):
            
            t_tensor = torch.full((B,), t, device=device, dtype=torch.long)
            pred_noise = self.model(x_t, t_tensor, mask, cond)
            
            alpha_bar_t = self.alpha_bar[t]
            alpha_bar_prev = self.alpha_bar[t-1] if t > 0 else torch.tensor(1.0, device=device)
            alpha_t = alpha_bar_t / alpha_bar_prev
            beta_step = 1.0 - alpha_t
            
            sigma_t = torch.sqrt((1 - alpha_bar_t) / alpha_bar_t).item()
            mu_t = (x_t - torch.sqrt(1 - alpha_bar_t) * pred_noise) / torch.sqrt(alpha_bar_t)

            # ==========================================================
            # --- Free Hunch 核心更新逻辑 ---
            # ==========================================================
            if sigma_prev is not None:
                # 遵循你的 is_active_window 设定
                is_active_window = 0.5 <= sigma_t <= 3.0
                if is_active_window:
                    mu_prev_aligned = fh_manager.analytical_score_transport(
                        x_spatial=x_prev, mu_curr_spatial=mu_prev, 
                        sigma_curr=sigma_prev, sigma_next=sigma_t
                    )
                else:
                    mu_prev_aligned = mu_prev 

                fh_manager.time_update(sigma_curr=sigma_prev, sigma_next=sigma_t)
                
                if is_active_window:
                    dx = x_t - x_prev           
                    dmu = mu_t - mu_prev_aligned 
                    fh_manager.space_update(dx, dmu, sigma_t)
                    
            x_prev, mu_prev, sigma_prev = x_t.clone(), mu_t.clone(), sigma_t
            
            # ==========================================================
            # --- 拦截点：均值累加 (极速获取并累加) ---
            # ==========================================================
            if t in target_cov_t_list:
                curr_cov = fh_manager.get_full_matrix()
                if cov_sum is None:
                    cov_sum = curr_cov.clone()
                else:
                    cov_sum += curr_cov
                cov_count += 1
            
            # --- 标准 DDPM 采样步进 ---
            coeff1 = 1 / torch.sqrt(alpha_t)
            coeff2 = beta_step / torch.sqrt(1 - alpha_bar_t)
            mean = coeff1 * (x_t - coeff2 * pred_noise)
            
            if t > 0:
                noise = torch.randn_like(x_t)
                sigma_ddpm = torch.sqrt(beta_step)
                x_t = mean + sigma_ddpm * noise
            else:
                x_t = mean
            
            x_t = x_t * (1 - mask) + cond

            if return_all:
                intermediates.append(x_t.cpu())

        mean_cov = (cov_sum / cov_count) if cov_count > 0 else None
        
        result = (x_t, mean_cov)
        if return_all:
            return result, intermediates
        return result
    
    @torch.no_grad()
    def sample_with_autograd_mean_covariance(self, mask, cond, target_cov_t_list, return_all=False):
        """
        基于原生的 Autograd (Jacobian) 在线迭代计算，并返回指定时间步的精确平均协方差矩阵。
        注意：该方法计算极其精确，但耗时较长，且要求 batch_size 必须为 1！
        """
        if not target_cov_t_list:
            raise ValueError("target_cov_t_list 不能为空！")
            
        B = cond.shape[0]
        assert B == 1, "Autograd 计算 Jacobian 矩阵极其吃显存，强制要求 Batch Size = 1！"
        
        H, W = cond.shape[-2:]
        device = cond.device
        
        noise_T = torch.randn(B, 1, H, W, device=device)
        x_t = cond + noise_T * (1 - mask) 
        
        if return_all:
            intermediates = [x_t.cpu()]
            
        cov_sum = None
        cov_count = 0
        
        for t in reversed(range(self.timesteps)):
            # ==========================================================
            # --- 拦截点：利用 Autograd 提取真实 Jacobian 协方差 ---
            # ==========================================================
            if t in target_cov_t_list:
                # 必须临时开启计算图以获取 Jacobian
                with torch.enable_grad():
                    x_t_req_grad = x_t.clone().detach().requires_grad_(True)
                    cov_t = self.get_covariance_matrix(x_t_req_grad, t, mask, cond)
                
                if cov_sum is None:
                    cov_sum = cov_t.detach().clone()
                else:
                    cov_sum += cov_t.detach()
                cov_count += 1
            
            # ==========================================================
            # --- 标准 DDPM 采样步进 ---
            # ==========================================================
            t_tensor = torch.full((B,), t, device=device, dtype=torch.long)
            pred_noise = self.model(x_t, t_tensor, mask, cond)
            
            alpha_bar_t = self.alpha_bar[t]
            alpha_bar_prev = self.alpha_bar[t-1] if t > 0 else torch.tensor(1.0, device=device)
            alpha_t = alpha_bar_t / alpha_bar_prev
            beta_step = 1.0 - alpha_t
            
            coeff1 = 1 / torch.sqrt(alpha_t)
            coeff2 = beta_step / torch.sqrt(1 - alpha_bar_t)
            mean = coeff1 * (x_t - coeff2 * pred_noise)
            
            if t > 0:
                noise = torch.randn_like(x_t)
                sigma_ddpm = torch.sqrt(beta_step)
                x_t = mean + sigma_ddpm * noise
            else:
                x_t = mean
            
            # 强制导频约束
            x_t = x_t * (1 - mask) + cond

            if return_all:
                intermediates.append(x_t.cpu())

        mean_cov = (cov_sum / cov_count) if cov_count > 0 else None
        
        result = (x_t, mean_cov)
        if return_all:
            return result, intermediates
        return result
    

class FreeHunchManager:
    def __init__(self, D_init, Gamma, device, max_rank=1):
        self.N = D_init.shape[0]
        self.device = device
        self.max_rank = max_rank
        self.Gamma = Gamma.to(device) 
        
        self.D = D_init.clone().to(device)
        self.U = torch.zeros((self.N, 0), device=device)
        self.V = torch.zeros((self.N, 0), device=device)
        

    def _invert_indefinite(self, d, U, V):
        """
        纯实数域的不定矩阵 Woodbury 求逆，核心 EVD 同样由 CPU 护航。
        """
        # 对角线安全求逆
        d_safe = torch.where(d.abs() < 1e-8, torch.sign(d) * 1e-8 + (d == 0) * 1e-8, d)
        d_inv = 1.0 / d_safe
        
        if U.shape[1] == 0 and V.shape[1] == 0:
            return d_inv, U, V
            
        W = torch.cat([U, V], dim=1)
        k_u, k_v = U.shape[1], V.shape[1]
        
        d_inv_W = d_inv.unsqueeze(1) * W
        Wt_d_inv_W = W.t() @ d_inv_W
        
        # 构建签名矩阵 S
        S = torch.zeros((k_u + k_v, k_u + k_v), device=self.device)
        if k_u > 0: S[:k_u, :k_u] = torch.eye(k_u, device=self.device)
        if k_v > 0: S[k_u:, k_u:] = -torch.eye(k_v, device=self.device)
            
        K = S + Wt_d_inv_W
        
        # ==========================================================
        # --- 核心安全区：将极小的不定矩阵交由 CPU 处理 ---
        K_cpu = K.detach().cpu()
        K_cpu = (K_cpu + K_cpu.t()) / 2.0 # 强制实对称
        
        # 熔断机制：若包含 NaN/Inf，丢弃历史秩信息，相当于一次软重启
        if torch.isnan(K_cpu).any() or torch.isinf(K_cpu).any():
            return d_inv, torch.zeros((self.N, 0), device=self.device), torch.zeros((self.N, 0), device=self.device)
            
        L, Q = torch.linalg.eigh(K_cpu)
        L = L.to(self.device)
        Q = Q.to(self.device)
        # ==========================================================
        
        L_safe = torch.where(L.abs() < 1e-8, torch.sign(L) * 1e-8 + (L == 0) * 1e-8, L)
        L_inv = 1.0 / L_safe
        
        P = d_inv_W @ Q
        neg_L_inv = -L_inv # Woodbury 恒等式外部有一个负号
        
        pos_mask = neg_L_inv > 1e-8
        neg_mask = neg_L_inv < -1e-8
        
        U_inv_new = P[:, pos_mask] * torch.sqrt(neg_L_inv[pos_mask]).unsqueeze(0)
        V_inv_new = P[:, neg_mask] * torch.sqrt(-neg_L_inv[neg_mask]).unsqueeze(0)
        
        return d_inv, U_inv_new, V_inv_new
    

    def analytical_score_transport(self, x_spatial, mu_curr_spatial, sigma_curr, sigma_next):
        """
        解析分数传递：利用 Hessian 动态将 mu 从 sigma_curr 映射到 sigma_next
        """
        # 1. 转换到 DCT 空间并计算当前 score
        x_dct = self.Gamma @ x_spatial.flatten()
        mu_curr_dct = self.Gamma @ mu_curr_spatial.flatten()
        s_curr = (mu_curr_dct - x_dct) / (sigma_curr**2)
        
        # 2. 从当前协方差 C 提取 Hessian 矩阵: H = (C - sigma^2 I) / sigma^4
        H_curr_diag = (self.D - sigma_curr**2) / (sigma_curr**4)
        H_curr_U = self.U / (sigma_curr**2)
        H_curr_V = self.V / (sigma_curr**2)
        
        # 3. 获取当前 H 的逆
        H_inv_curr_diag, H_inv_curr_U, H_inv_curr_V = self._invert_indefinite(H_curr_diag, H_curr_U, H_curr_V)
        
        # 4. 时间更新：H_inv_next = H_inv_curr + (sigma_curr^2 - sigma_next^2) I
        H_inv_next_diag = H_inv_curr_diag + (sigma_curr**2 - sigma_next**2)
        H_inv_next_U, H_inv_next_V = H_inv_curr_U, H_inv_curr_V
        
        # 5. 获取新的 H
        H_next_diag, H_next_U, H_next_V = self._invert_indefinite(H_inv_next_diag, H_inv_next_U, H_inv_next_V)
        
        # 6. 执行传递: s_next = H_next @ (H_inv_curr @ s_curr)
        # 第一步: v = H_inv_curr @ s_curr
        v = H_inv_curr_diag * s_curr
        if H_inv_curr_U.shape[1] > 0:
            v += H_inv_curr_U @ (H_inv_curr_U.t() @ s_curr)
        if H_inv_curr_V.shape[1] > 0:
            v -= H_inv_curr_V @ (H_inv_curr_V.t() @ s_curr)
            
        # 第二步: s_next = H_next @ v
        s_next = H_next_diag * v
        if H_next_U.shape[1] > 0:
            s_next += H_next_U @ (H_next_U.t() @ v)
        if H_next_V.shape[1] > 0:
            s_next -= H_next_V @ (H_next_V.t() @ v)
            
        # 7. 映射回物理空间
        mu_next_dct = x_dct + (sigma_next**2) * s_next
        mu_next_spatial = self.Gamma.t() @ mu_next_dct
        return mu_next_spatial.view_as(x_spatial)
    
    def _safe_inverse_sqrt(self, A):
        """
        计算 A^{-1/2}，将微小矩阵转移到 CPU 计算，彻底规避 GPU cuSOLVER 的内存越界 Bug。
        """
        # 1. 转移到 CPU，并强制实对称
        A_cpu = A.detach().cpu()
        A_cpu = (A_cpu + A_cpu.t()) / 2.0
        
        # 2. 熔断机制：如果由于极端轨迹导致数值爆炸，直接返回单位阵保命
        if torch.isnan(A_cpu).any() or torch.isinf(A_cpu).any():
            return torch.eye(A.shape[0], device=A.device)
            
        # 3. 在极其稳定的 CPU LAPACK 上执行特征值分解
        L, Q = torch.linalg.eigh(A_cpu)
        
        # 4. 限制最小特征值
        L_safe = torch.clamp(L, min=1e-8)
        
        # 5. 构造 W = Q * L^{-1/2} 并无缝送回 GPU
        W_cpu = Q * (1.0 / torch.sqrt(L_safe)).unsqueeze(0)

        return W_cpu.to(A.device)
    

    def _invert_low_rank(self, D, U, V):
        # 增加极小的下限，防止出现 Inf
        D_inv = 1.0 / torch.clamp(D, min=1e-8)
        
        if U.shape[1] > 0:
            D_inv_U = D_inv.unsqueeze(1) * U
            K = torch.eye(U.shape[1], device=self.device) + U.t() @ D_inv_U
            
            # 【修复点 1】：使用绝对安全的 EVD 替代 Cholesky
            L_mat = self._safe_inverse_sqrt(K)
            V_prime = D_inv_U @ L_mat
        else:
            V_prime = torch.zeros((self.N, 0), device=self.device)

        if V.shape[1] > 0:
            term1 = V.t() @ (D_inv.unsqueeze(1) * V)
            
            V_prime_t_V = V_prime.t() @ V               
            term2 = (V.t() @ V_prime) @ V_prime_t_V     
            
            M = torch.eye(V.shape[1], device=self.device) - (term1 - term2)
            
            # 【修复点 2】：使用绝对安全的 EVD 替代 Cholesky
            W = self._safe_inverse_sqrt(M)
            
            U_prime = (D_inv.unsqueeze(1) * V - V_prime @ V_prime_t_V) @ W
        else:
            U_prime = torch.zeros((self.N, 0), device=self.device)
            
        return D_inv, U_prime, V_prime

    def time_update(self, sigma_curr, sigma_next):
        # 防止除 0 导致数值溢出
        sigma_curr = max(sigma_curr, 1e-5)
        sigma_next = max(sigma_next, 1e-5)
        
        D_inv, U_inv, V_inv = self._invert_low_rank(self.D, self.U, self.V)
        delta_inv_sigma2 = sigma_next**-2 - sigma_curr**-2
        
        D_inv_new = D_inv + delta_inv_sigma2
        self.D, self.U, self.V = self._invert_low_rank(D_inv_new, U_inv, V_inv)
   
   
    def space_update(self, dx_spatial, dmu_spatial, sigma_curr):
        dx_dct = self.Gamma @ dx_spatial.flatten()
        dmu_dct = self.Gamma @ dmu_spatial.flatten()
        
        de = (sigma_curr**2) * dmu_dct
        
        # 1. 计算 C_{old} * dx
        sig_dx = self.D * dx_dct
        if self.U.shape[1] > 0:
            sig_dx += self.U @ (self.U.t() @ dx_dct)
        if self.V.shape[1] > 0:
            sig_dx -= self.V @ (self.V.t() @ dx_dct)
            
        # 2. 处理 de de^T / (dx^T de)
        denom_u = torch.dot(de, dx_dct)
        if denom_u > 1e-8:
            u_new = de / torch.sqrt(denom_u)
            self.U = torch.cat([self.U, u_new.view(-1, 1)], dim=1)
        elif denom_u < -1e-8:
            # 【核心修复 1】：当曲率为负，这是一个负定更新，必须追加到 V 矩阵！
            v_new_de = de / torch.sqrt(-denom_u)
            self.V = torch.cat([self.V, v_new_de.view(-1, 1)], dim=1)
            
        # 3. 处理 - (C_{old} dx)(C_{old} dx)^T / (dx^T C_{old} dx)
        denom_v = torch.dot(dx_dct, sig_dx)
        if denom_v > 1e-8:
            v_new_sig = sig_dx / torch.sqrt(denom_v)
            self.V = torch.cat([self.V, v_new_sig.view(-1, 1)], dim=1)
        elif denom_v < -1e-8:
            # 【核心修复 2】：如果 C_old 本身导出了负方差，翻转为正更新追加到 U
            u_new_sig = sig_dx / torch.sqrt(-denom_v)
            self.U = torch.cat([self.U, u_new_sig.view(-1, 1)], dim=1)

        # 4. 严格维持内存与计算效率
        if self.U.shape[1] > self.max_rank:
            self.U = self.U[:, -self.max_rank:]
        if self.V.shape[1] > self.max_rank:
            self.V = self.V[:, -self.max_rank:]

    def get_full_matrix(self):
        """
        【极致优化提取】：消除 O(N^3) 运算
        """
        # 原版 Gamma.t() @ diag(D) @ Gamma 需要两次 N^3 运算
        # 新版 (Gamma.t() * D) @ Gamma 利用广播，将计算量直接压缩至原本的 1/2 以下！
        base_cov = (self.Gamma.t() * self.D) @ self.Gamma
        
        # 将 U 和 V 从 DCT 映射回物理空间 (仅 O(N^2 * r)，极快)
        U_spatial = self.Gamma.t() @ self.U
        V_spatial = self.Gamma.t() @ self.V
        
        cov_spatial = base_cov
        if self.U.shape[1] > 0:
            cov_spatial += U_spatial @ U_spatial.t()
        if self.V.shape[1] > 0:
            cov_spatial -= V_spatial @ V_spatial.t()
            
        return cov_spatial
